Jamming Detection in Low-BER Mobile Indoor Scenarios via Deep Learning

The current state of the art on jamming detection relies on link-layer metrics. A few examples are the bit-error-rate (BER), the packet delivery ratio, the throughput, and the increase in the signal-to-noise ratio (SNR). As a result, these techniques can only detect jamming \emph{ex-post}, i.e., once the attack has already taken down the communication link. These solutions are unfit for mobile devices, e.g., drones, which might lose the connection to the remote controller, being unable to predict the attack. Our solution is rooted in the idea that a drone unknowingly flying toward a jammed area is experiencing an increasing effect of the jamming, e.g., in terms of BER and SNR. Therefore, drones might use the above-mentioned phenomenon to detect jamming before the decrease of the BER and the increase of the SNR completely disrupt the communication link. Such an approach would allow drones and their pilots to make informed decisions and maintain complete control of navigation, enhancing security and safety. This paper proposes Bloodhound+, a solution for jamming detection on mobile devices in low-BER regimes. Our approach analyzes raw physical-layer information (I-Q samples) acquired from the wireless channel. We assemble this information into grayscale images and use sparse autoencoders to detect image anomalies caused by jamming attacks. To test our solution against a wide set of configurations, we acquired a large dataset of indoor measurements using multiple hardware, jamming strategies, and communication parameters. Our results indicate that Bloodhound+ can detect indoor jamming up to 20 meters from the jamming source at the minimum available relative jamming power, with a minimum accuracy of 99.7\%. Our solution is also robust to various sampling rates adopted by the jammer and to the type of signal used for jamming.

==> figs/sources/bar_chart_hardware2_savio.m <==
%% variables:
xVals = ["(4, 5)", "(4, 6)", "(4, 7)", "(5, 4)", "(5, 6)", "(5, 7)", ...
    "(6, 4)", "(6, 5)", "(6, 7)", "(7, 4)", "(7, 5)", "(7, 6)"];
yVals = [0.999, 1.000, 1.000, 1.000, 0.993, 1.000, 1.000, 1.000, 1.000, 0.999, 1.000, 1.000;
    0.995, 0.994, 0.994, 0.991, 1.000, 0.992, 0.995, 0.995, 0.995, 0.999, 0.999, 0.999];
boundVals = [0.002, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0;
    0.004, 0.002, 0.006, 0.003, 0.005, 0.005, 0.003, 0.002, 0.004, 0.001, 0.001, 0.002];

legendVals = ["TPR", "TNR"];
boundsLegend = ["95%-CI TPR", "95%-CI TNR"];
labelX = "(training radio, jamming radio)";
labelY = "TPR / TNR ";
C = ["red", "blue", "green"];
lineStyles = ["--", "-", ":"];
saveName = "hardware";

destinationFolder = "images";

%% building line graph:
yLine = yVals;
boundsLine = boundVals;
xLine = [xVals;
        xVals;
        xVals];

%% build bar chart:
yBar = transpose(yVals);
boundsBar = transpose(boundVals);
xBar = {};
for i = 1:numel(xVals)
    xBar{i} = num2str(xVals(i));
end
barLegend = {};
for i = 1:numel(legendVals)
    barLegend{i} = convertStringsToChars(legendVals(i));
end

k = size(boundsBar, 2);
Up = zeros(size(boundsBar));
Down = zeros(size(boundsBar));
for i = 1:size(boundsBar, 1)
    for j = 1:size(boundsBar, 2)
        if (yBar(i, j) + boundsBar(i, j) > 1)
            Up(i, j) = 1 - yBar(i, j);
        else 
            Up(i, j) = boundsBar(i, j);
        end

        if (yBar(i, j) - boundsBar(i, j) < 0)
            Down(i, j) = yBar(i, j);
        else 
            Down(i, j) = boundsBar(i, j);
        end
    end
end

LEGEND = categorical(barLegend);
LEGEND = reordercats(LEGEND, barLegend);
X = categorical(xBar);
X = reordercats(X,xBar);

b = bar(X, yBar, 'grouped');
hold on
% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(yBar);
% Get the x coordinate of the bars
x = nan(k, ngroups);
for i = 1:k
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
errorbar(x', (yBar(:,1:k)), Down, Up, 'k','linestyle','none', 'Color', [1, 0.1, 0.1], 'LineWidth', 2);
grid on
legend(b, string(LEGEND));
lgd = legend;
lgd.NumColumns = 2;
lgd.Location = "southeast";
lgd.LineWidth = 0.1;
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);

%saveas(gcf, strcat(destinationFolder, filesep, saveName, "_bar.png"));
set(gca,'Fontsize',28);
orient(gcf, 'landscape');
print(gcf, '-bestfit', 'hardware_autoEnc','-dpdf');

==> figs/sources/bpsk_both_savio.m <==
%% variables:
xVals = [1, 2, 3, 4];
% yVals_orig = [0.987, 0.987, 0.987, 0.987;
%     0.987, 0.987, 0.987, 0.987;
%     0.987, 0.987, 0.987, 0.987;
%     0.987, 0.987, 0.987, 0.987];

%tnr_orig = 0.987 * ones(size(yVals_orig));

%yVals_P = [230, 230, 220, 230; 230, 240, 220, 220; 200, 220, 230, 240; 220, 230, 240, 230];
%yVals_N = 1481 * ones(size(yVals_orig));
%yVals_autoenc = (yVals_orig.* yVals_P + tnr_orig.* yVals_N)./ (yVals_P + yVals_N);
yVals_autoenc = [0.989, 0.989, 0.989, 0.989;
    0.989, 0.989, 0.989, 0.989;
    0.989, 0.989, 0.989, 0.989;
    0.989, 0.989, 0.989, 0.989];
%ppo

yVals = [yVals_autoenc;
    0.18, 0.14, 0.10, 0.10;
    0.19, 0.10, 0.10, 0.10;
    0.11, 0.10, 0.10, 0.10;
    0.02, 0.10, 0.13, 0.10];
boundVals = [];
boundVals = [0.007, 0.007, 0.008, 0.007;
             0.007, 0.008, 0.008, 0.008;
             0.008, 0.008, 0.008, 0.007;
             0.007, 0.007, 0.007, 0.007;
             0.225, 0.178, 0.226, 0.226;
        0.226, 0.226, 0.226, 0.226;
        0.193, 0.226, 0.215, 0.225;
        0.214, 0.215, 0.219, 0.226];


legendVals = ["Bloodhound+ ROR = 1", "Bloodhound+ ROR = 2", "Bloodhound+ ROR = 3", ... 
    "Bloodhound+ ROR = 4", "[16] ROR = 1", "[16] ROR = 2", "[16] ROR = 3", "[16] ROR = 4"];
boundsLegend = [];
labelX = "JOR";
labelY = "Accuracy";
C = ["red", "blue", "green", "cyan", "black", "magenta", "#77AC30", "#D95319"];
lineStyles = ["--", "-", ":", "-.", "--", "-", ":", "-."];
saveName = "random_both";

destinationFolder = "images";

figure;

%% build bar chart:
yBar = transpose(yVals);
boundsBar = transpose(boundVals);
xBar = {};
for i = 1:numel(xVals)
    xBar{i} = int2str(xVals(i));
end
barLegend = {};
for i = 1:numel(legendVals)
    barLegend{i} = convertStringsToChars(legendVals(i));
end

k = size(boundsBar, 2);
Up = zeros(size(boundsBar));
Down = zeros(size(boundsBar));
for i = 1:size(boundsBar, 1)
    for j = 1:size(boundsBar, 2)
        if (yBar(i, j) + boundsBar(i, j) > 1)
            Up(i, j) = 1 - yBar(i, j);
        else 
            Up(i, j) = boundsBar(i, j);
        end

        if (yBar(i, j) - boundsBar(i, j) < 0)
            Down(i, j) = yBar(i, j);
        else 
            Down(i, j) = boundsBar(i, j);
        end
    end
end

LEGEND = categorical(barLegend);
LEGEND = reordercats(LEGEND, barLegend);
X = categorical(xBar);
X = reordercats(X,xBar);

b = bar(X, yBar, 'grouped');
hold on
% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(yBar);
% Get the x coordinate of the bars
x = nan(k, ngroups);
for i = 1:k
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
errorbar(x', (yBar(:,1:k)), Down, Up, 'k','linestyle','none', 'Color', [1, 0.1, 0.1], 'LineWidth', 2);
grid on
legend(b, string(LEGEND));
lgd = legend;
lgd.NumColumns = 1;
lgd.Location = "east";
lgd.LineWidth = 0.1;
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);

%saveas(gcf, strcat(destinationFolder, filesep, saveName, "_bar.png"));
set(gca,'Fontsize',28);
orient(gcf, 'landscape');
print(gcf, '-bestfit', 'deceptiveJam_TPR_comparison','-dpdf');

==> figs/sources/bpsk_both_tpr_savio.m <==
%% variables:
xVals = [1, 2, 3, 4];
yVals = [1, 1, 1, 1;
    1, 1, 1, 1;
    1, 1, 1, 1;
    1, 1, 1, 1;
    0.18, 0.14, 0.10, 0.10;
    0.19, 0.10, 0.10, 0.10;
    0.11, 0.10, 0.10, 0.10;
    0.02, 0.10, 0.13, 0.10];
boundVals = [];

legendVals = ["BloodHound ROR = 1", "BloodHound ROR = 2", "BloodHound ROR = 3", ... 
    "BloodHound ROR = 4", "[16] ROR = 1", "[16] ROR = 2", "[16] ROR = 3", "[16] ROR = 4"];
boundsLegend = [];
labelX = "JOR";
labelY = "TPR";
C = ["red", "blue", "green", "cyan", "black", "magenta", "#77AC30", "#D95319"];
lineStyles = ["--", "-", ":", "-.", "--", "-", ":", "-."];
saveName = "bpsk_both";

destinationFolder = "images";

%% building line graph:
yLine = yVals;
boundsLine = boundVals;
xLine = xVals;
for i = 1:(size(yVals, 1) - 1)
    xLine = [xLine;
            xVals];
end

for i = 1:size(yLine,1)
    %% compute arrays for current graph:
    x = xLine(i,:);
    y = yLine(i,:);
    c = C(i);

    %% display bounds (if necessary):
    if (i <= size(boundsLine, 1))
        bounds = boundsLine(i,:);
        xConf = [x x(end:-1:1)];
    
        yConf = [];
        for j = 1:numel(y)
            if (y(j) + bounds(j) > 1)
                yConf(end+1) = 1;
                continue;
            end
    
            yConf(end+1) = (y(j) + bounds(j));
        end
        for j = numel(y):-1:1
            if (y(j) - bounds(j) < 0)
                yConf(end+1) = 0;
                continue
            end
    
            yConf(end+1) = (y(j) - bounds(j));
        end
        
        %% graph creation:
        p = fill(xConf,yConf,c, "DisplayName", boundsLegend(i));
        p.FaceColor = c;
        p.FaceAlpha = 0.125;
        p.EdgeColor = 'none';     
        hold on
    end
    
    %% plot actual line:
    plot(x,y, "DisplayName", legendVals(i), 'LineWidth', 2, 'LineStyle', lineStyles(i), "Color", c);
    hold on
end

%% set line graph legend etc:
grid on
lgd = legend;
lgd.NumColumns = 2;
lgd.Location = "east";
lgd.FontSize = 8;
lgd.Orientation = "horizontal";
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);

saveas(gcf, strcat(destinationFolder, filesep, saveName, "_line.png"));

figure;

%% build bar chart:
yBar = transpose(yVals);
boundsBar = transpose(boundVals);
xBar = {};
for i = 1:numel(xVals)
    xBar{i} = int2str(xVals(i));
end
barLegend = {};
for i = 1:numel(legendVals)
    barLegend{i} = convertStringsToChars(legendVals(i));
end

k = size(boundsBar, 2);
Up = zeros(size(boundsBar));
Down = zeros(size(boundsBar));
for i = 1:size(boundsBar, 1)
    for j = 1:size(boundsBar, 2)
        if (yBar(i, j) + boundsBar(i, j) > 1)
            Up(i, j) = 1 - yBar(i, j);
        else 
            Up(i, j) = boundsBar(i, j);
        end

        if (yBar(i, j) - boundsBar(i, j) < 0)
            Down(i, j) = yBar(i, j);
        else 
            Down(i, j) = boundsBar(i, j);
        end
    end
end

LEGEND = categorical(barLegend);
LEGEND = reordercats(LEGEND, barLegend);
X = categorical(xBar);
X = reordercats(X,xBar);

b = bar(X, yBar, 'grouped');
hold on
% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(yBar);
% Get the x coordinate of the bars
x = nan(k, ngroups);
for i = 1:k
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
errorbar(x', (yBar(:,1:k)), Down, Up, 'k','linestyle','none', 'Color', [1, 0.1, 0.1], 'LineWidth', 2);
grid on
legend(b, string(LEGEND));
lgd = legend;
lgd.NumColumns = 1;
lgd.Location = "east";
lgd.LineWidth = 0.1;
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);
% xl = xlim;
% xl2 = addcats(xl, {'5'});
% xlim(xl2');

%saveas(gcf, strcat(destinationFolder, filesep, saveName, "_bar.png"));
set(gca,'Fontsize',28);
orient(gcf, 'landscape');
print(gcf, '-bestfit', 'deceptiveJam_TPR_comparison','-dpdf');

==> figs/sources/dist_both_savio.m <==
%% variables:
xVals = [3, 5, 7, 10, 13, 16, 19, 21];
yVals_orig = [1.000, 1.000, 0.978, 1.000, 1.000, 1.000, 1.000, 0.996;
    0.987, 0.986, 0.986, 0.999, 0.996, 0.994, 0.991, 0.969];
yVals_P = [1481, 1481, 1484, 1470, 1483, 1424, 1484, 1506];
yVals_N = [1481, 1481, 1484, 1475, 1470, 1483, 1424, 1506];
%yVals_autoenc = (yVals_orig(1,:) + yVals_orig(2,:))./2;
yVals_autoenc = (yVals_orig(1,:).* yVals_P + yVals_orig(2,:).* yVals_N)./ (yVals_P + yVals_N);

% boundVals_orig = [0, 0, 0.009, 0, 0, 0, 0, 0.002;
%     0.006, 0.011, 0.004, 0.002, 0.003, 0.006, 0.007, 0.008];
% boundVals_autoenc = (boundVals_orig(1,:) + boundVals_orig(2,:))./2;
boundVals_autoenc = [0.003, 0.002, 0.005, 0.002, 0.004, 0.002, 0.004, 0.004];

yVals_cnn = [1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00 0.98;
    1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00 0.99];
boundVals_cnn = [0, 0, 0.002, 0, 0.002, 0.001, 0.002, 0.006;
    0.002, 0, 0.002, 0, 0.001, 0.001, 0.001, 0.005];

yVals = [yVals_autoenc; yVals_cnn];
boundVals = [boundVals_autoenc; boundVals_cnn];

legendVals = ["Bloodhound+", "[17]", "[16]"];
boundsLegend = ["95%-CI TPR", "95%-CI TNR"];
labelX = "Distance (m)";
labelY = "Accuracy";
C = ["red", "blue", "green"];
lineStyles = ["--", "-", ":"];
saveName = "distance";

destinationFolder = "images";

figure;

%% build bar chart:
yBar = transpose(yVals);
boundsBar = transpose(boundVals);
xBar = {};
for i = 1:numel(xVals)
    xBar{i} = int2str(xVals(i));
end
barLegend = {};
for i = 1:numel(legendVals)
    barLegend{i} = convertStringsToChars(legendVals(i));
end

k = size(boundsBar, 2);
Up = zeros(size(boundsBar));
Down = zeros(size(boundsBar));
for i = 1:size(boundsBar, 1)
    for j = 1:size(boundsBar, 2)
        if (yBar(i, j) + boundsBar(i, j) > 1)
            Up(i, j) = 1 - yBar(i, j);
        else 
            Up(i, j) = boundsBar(i, j);
        end

        if (yBar(i, j) - boundsBar(i, j) < 0)
            Down(i, j) = yBar(i, j);
        else 
            Down(i, j) = boundsBar(i, j);
        end
    end
end

LEGEND = categorical(barLegend);
LEGEND = reordercats(LEGEND, barLegend);
X = categorical(xBar);
X = reordercats(X,xBar);

b = bar(X, yBar, 'grouped');
hold on
% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(yBar);
% Get the x coordinate of the bars
x = nan(k, ngroups);
for i = 1:k
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
errorbar(x', (yBar(:,1:k)), Down, Up, 'k','linestyle','none', 'Color', [1, 0.1, 0.1], 'LineWidth', 2);
legend(b, string(LEGEND));

%% show legend, grid etc
grid on

lgd = legend;
lgd.NumColumns = 1;
lgd.Location = "southeast";
lgd.LineWidth = 0.1;
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);

%saveas(gcf, strcat(destinationFolder, filesep, saveName, "_bar.png"));
set(gca,'Fontsize',28);
orient(gcf, 'landscape');
print(gcf, '-bestfit', 'dist_all','-dpdf');

==> figs/sources/histogram_maker.m <==
mseVal = readmatrix(fullfile("mseVal_2.txt"));
mseTest = readmatrix(fullfile("mseTest_2.txt"));
mseTrain = readmatrix(fullfile("mseTrain_2.txt"));

threshold = mean(mseTrain) + 3.5 * std(mseTrain);

rightLim = max(max(mseTest), max(mseVal));
leftLim = min(min(mseTest), min(mseVal));

bins = linspace(leftLim, rightLim, 100);  % define some bins that cover the range of interest
assignmentsVal = discretize(mseVal, bins);  % get a vector telling you which bin each Val mse is in
assignmentsTest = discretize(mseTest, bins); % get a vector telling you which bin each test mse is in

binTotalsVal = zeros(size(numel(bins)));
binTotalsTest = zeros(size(numel(bins)));
for ibin=1:numel(bins)
   binTotalsVal(ibin) = sum(assignmentsVal==ibin);
   binTotalsTest(ibin) = sum(assignmentsTest==ibin);
end

binProbsVal = binTotalsVal / sum(binTotalsVal);  % compute the proportion of the total in each bin
binProbsTest = binTotalsTest / sum(binTotalsTest);

plot(bins, binProbsVal, 'b-o', bins, binProbsTest, 'r-x');
xlabel('MSE');
ylabel('probability');
xl = xline(threshold, '--', "chosen threshold");
xl.FontSize = 28;
legend("MSE benign scenario", "MSE jamming attack", "threshold", 'Location', 'north');
%saveas(gcf, fullfile("images", filesep, "histogram.png"));

grid on;
set(gca,'Fontsize',28);
orient(gcf, 'landscape');
print(gcf, '-bestfit', 'mse','-dpdf');

==> figs/sources/random_both_savio.m <==
%% variables:
xVals = [1, 2, 3, 4];
yVals_orig = [0.987, 0.987, 0.987, 0.987;
    0.987, 0.987, 0.987, 0.987;
    0.987, 0.987, 0.987, 0.987;
    0.987, 0.987, 0.987, 0.987];

tnr_orig = 0.987 * ones(size(yVals_orig));

yVals_P = [230, 230, 220, 230; 230, 240, 220, 220; 200, 220, 230, 240; 220, 230, 240, 230];
yVals_N = 1481 * ones(size(yVals_orig));
yVals_autoenc = (yVals_orig.* yVals_P + tnr_orig.* yVals_N)./ (yVals_P + yVals_N);
%ppo

yVals = [yVals_autoenc;
    0.03, 0.10, 0.08, 0.12;
    0.09, 0.09, 0.10, 0.10;
    0.13, 0.10, 0.10, 0.10;
    0.02, 0.10, 0.10, 0.10];
boundVals = [];

legendVals = ["Bloodhound ROR = 1", "Bloodhound ROR = 2", "Bloodhound ROR = 3", ... 
    "Bloodhound ROR = 4", "[7] ROR = 1", "[7] ROR = 2", "[7] ROR = 3", "[7] ROR = 4"];
boundsLegend = [];
labelX = "JOR";
labelY = "Accuracy";
C = ["red", "blue", "green", "cyan", "black", "magenta", "#77AC30", "#D95319"];
lineStyles = ["--", "-", ":", "-.", "--", "-", ":", "-."];
saveName = "random_both";

destinationFolder = "images";

figure;

%% build bar chart:
yBar = transpose(yVals);
boundsBar = transpose(boundVals);
xBar = {};
for i = 1:numel(xVals)
    xBar{i} = int2str(xVals(i));
end
barLegend = {};
for i = 1:numel(legendVals)
    barLegend{i} = convertStringsToChars(legendVals(i));
end

k = size(boundsBar, 2);
Up = zeros(size(boundsBar));
Down = zeros(size(boundsBar));
for i = 1:size(boundsBar, 1)
    for j = 1:size(boundsBar, 2)
        if (yBar(i, j) + boundsBar(i, j) > 1)
            Up(i, j) = 1 - yBar(i, j);
        else 
            Up(i, j) = boundsBar(i, j);
        end

        if (yBar(i, j) - boundsBar(i, j) < 0)
            Down(i, j) = yBar(i, j);
        else 
            Down(i, j) = boundsBar(i, j);
        end
    end
end

LEGEND = categorical(barLegend);
LEGEND = reordercats(LEGEND, barLegend);
X = categorical(xBar);
X = reordercats(X,xBar);

b = bar(X, yBar, 'grouped');
hold on
% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(yBar);
% Get the x coordinate of the bars
x = nan(k, ngroups);
for i = 1:k
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
errorbar(x', (yBar(:,1:k)), Down, Up, 'k','linestyle','none', 'Color', [1, 0.1, 0.1], 'LineWidth', 2);
grid on
legend(b, string(LEGEND));
lgd = legend;
lgd.NumColumns = 1;
lgd.Location = "east";
lgd.LineWidth = 0.1;
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);

%saveas(gcf, strcat(destinationFolder, filesep, saveName, "_bar.png"));
set(gca,'Fontsize',28);
orient(gcf, 'landscape');
print(gcf, '-bestfit', 'randomJam_comparison','-dpdf');

==> figs/sources/random_both_tpr_savio.m <==
%% variables:
xVals = [1, 2, 3, 4];
yVals_orig = [1, 1, 1, 1;
    1, 1, 1, 1;
    1, 1, 1, 1;
    1, 1, 1, 1];

tnr_orig = 0.987 * ones(size(yVals_orig));

yVals_P = [230, 230, 220, 230; 230, 240, 220, 220; 200, 220, 230, 240; 220, 230, 240, 230];
yVals_N = 1481 * ones(size(yVals_orig));
%yVals_autoenc = (yVals_orig.* yVals_P + tnr_orig.* yVals_N)./ (yVals_P + yVals_N);
yVals_autoenc = yVals_orig;
%ppo

yVals = [yVals_autoenc;
    0.03, 0.10, 0.08, 0.12;
    0.09, 0.09, 0.10, 0.10;
    0.13, 0.10, 0.10, 0.10;
    0.02, 0.10, 0.10, 0.10];
boundVals = [];
boundVals = [0.007, 0.007, 0.008, 0.007;
             0.007, 0.008, 0.008, 0.008;
             0.008, 0.008, 0.008, 0.007;
             0.007, 0.007, 0.007, 0.007;
             0.06, 0.226, 0.175, 0.211;
        0.197, 0.156, 0.226, 0.226;
        0.208, 0.216, 0.226, 0.217;
        0.028, 0.226, 0.217, 0.226];


legendVals = ["Bloodhound+ ROR = 1", "Bloodhound+ ROR = 2", "Bloodhound+ ROR = 3", ... 
    "Bloodhound+ ROR = 4", "[16] ROR = 1", "[16] ROR = 2", "[16] ROR = 3", "[16] ROR = 4"];
boundsLegend = [];
labelX = "JOR";
labelY = "TPR";
C = ["red", "blue", "green", "cyan", "black", "magenta", "#77AC30", "#D95319"];
lineStyles = ["--", "-", ":", "-.", "--", "-", ":", "-."];
saveName = "random_both";

destinationFolder = "images";

figure;

%% build bar chart:
yBar = transpose(yVals);
boundsBar = transpose(boundVals);
xBar = {};
for i = 1:numel(xVals)
    xBar{i} = int2str(xVals(i));
end
barLegend = {};
for i = 1:numel(legendVals)
    barLegend{i} = convertStringsToChars(legendVals(i));
end

k = size(boundsBar, 2);
Up = zeros(size(boundsBar));
Down = zeros(size(boundsBar));
for i = 1:size(boundsBar, 1)
    for j = 1:size(boundsBar, 2)
        if (yBar(i, j) + boundsBar(i, j) > 1)
            Up(i, j) = 1 - yBar(i, j);
        else 
            Up(i, j) = boundsBar(i, j);
        end

        if (yBar(i, j) - boundsBar(i, j) < 0)
            Down(i, j) = yBar(i, j);
        else 
            Down(i, j) = boundsBar(i, j);
        end
    end
end

LEGEND = categorical(barLegend);
LEGEND = reordercats(LEGEND, barLegend);
X = categorical(xBar);
X = reordercats(X,xBar);

b = bar(X, yBar, 'grouped');
hold on
% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(yBar);
% Get the x coordinate of the bars
x = nan(k, ngroups);
for i = 1:k
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
errorbar(x', (yBar(:,1:k)), Down, Up, 'k','linestyle','none', 'Color', [1, 0.1, 0.1], 'LineWidth', 2);
grid on
legend(b, string(LEGEND));
lgd = legend;
lgd.NumColumns = 1;
lgd.Location = "east";
lgd.LineWidth = 0.1;
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);

%saveas(gcf, strcat(destinationFolder, filesep, saveName, "_bar.png"));
set(gca,'Fontsize',28);
orient(gcf, 'landscape');
print(gcf, '-bestfit', 'randomJam_TPR_comparison','-dpdf');

==> figs/sources/rjp_both_savio.m <==
%% variables:
xVals = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8];
yVals_orig = [1.000, 1.000, 1.000, 1.000, 0.999, 1.000, 1.000, 1.000;
    0.993, 0.998, 0.989, 0.994, 0.994, 0.992, 0.991, 0.994];
yVals_P = [1469, 1474, 1473, 1468, 1471, 1474, 1469, 1471];
yVals_N = [1466, 1468, 1475, 1475, 1470, 1471, 1471, 1463];
%yVals_autoenc = (yVals_orig(1,:) + yVals_orig(2,:))./2;
yVals_autoenc = (yVals_orig(1,:).* yVals_P + yVals_orig(2,:).* yVals_N)./ (yVals_P + yVals_N);
rjp

%boundVals_orig = [0, 0, 0, 0, 0.002, 0, 0, 0;
    %0.007, 0.002, 0.009, 0.003, 0.004, 0.008, 0.004, 0.004];
%boundVals_autoenc = (boundVals_orig(1,:) + boundVals_orig(2,:))./2;
boundVals_autoenc = [0.002, 0.001, 0.002, 0.001, 0.002, 0.004, 0.002, 0.001];

yVals_cnn = [0.75, 0.56, 0.54, 0.95, 1.000, 1.000, 1.000, 1.000;
    0.74, 0.51, 0.54, 0.78, 0.88, 0.93, 0.98, 1.00];
boundVals_cnn = [0.146, 0.033, 0.108, 0.114, 0, 0.103, 0, 0.095;
    0.116, 0.088, 0.082, 0.149, 0.064, 0.041, 0.111, 0.001];

yVals = [yVals_autoenc; yVals_cnn];
boundVals = [boundVals_autoenc; boundVals_cnn];
%ppo

legendVals = ["Bloodhound+", "[17]", "[16]"];
%boundsLegend = ["95%-CI TPR", "95%-CI TNR"];
labelX = "RJP";
labelY = "Accuracy";
C = ["red", "blue", "green"];
lineStyles = ["--", "-", ":"];
saveName = "rjp";

destinationFolder = "images";

%% building line graph:
% yLine = yVals;
% boundsLine = boundVals;
% xLine = [xVals;
%         xVals;
%         xVals];
% 
% for i = 1:size(yLine,1)
%     %% compute arrays for current graph:
%     x = xLine(i,:);
%     y = yLine(i,:);
%     c = C(i);
% 
%     %% display bounds (if necessary):
%     if (i <= size(boundsLine, 1))
%         bounds = boundsLine(i,:);
%         xConf = [x x(end:-1:1)];
%     
%         yConf = [];
%         for j = 1:numel(y)
%             if (y(j) + bounds(j) > 1)
%                 yConf(end+1) = 1;
%                 continue;
%             end
%     
%             yConf(end+1) = (y(j) + bounds(j));
%         end
%         for j = numel(y):-1:1
%             if (y(j) - bounds(j) < 0)
%                 yConf(end+1) = 0;
%                 continue
%             end
%     
%             yConf(end+1) = (y(j) - bounds(j));
%         end
%         
%         %% graph creation:
%         p = fill(xConf,yConf,c, "DisplayName", boundsLegend(i));
%         p.FaceColor = c;
%         p.FaceAlpha = 0.125;
%         p.EdgeColor = 'none';     
%         hold on
%     end
%     
%     %% plot actual line:
%     plot(x,y,c, "DisplayName", legendVals(i), 'LineWidth', 2, 'LineStyle', lineStyles(i));
% end

%% set line graph legend etc:
% grid on
% 
% lgd = legend;
% lgd.NumColumns = 2;
% lgd.Location = "southeast";
% lgd.FontSize = 8;
% lgd.Orientation = "horizontal";
% xlabel(labelX);
% ylabel(labelY);
% ylim([0 1.05]);
% 
% saveas(gcf, strcat(destinationFolder, filesep, saveName, "_line.png"));

figure;

%% build bar chart:
yBar = transpose(yVals);
boundsBar = transpose(boundVals);
xBar = {};
for i = 1:numel(xVals)
    xBar{i} = num2str(xVals(i));
end
barLegend = {};
for i = 1:numel(legendVals)
    barLegend{i} = convertStringsToChars(legendVals(i));
end

k = size(boundsBar, 2);
Up = zeros(size(boundsBar));
Down = zeros(size(boundsBar));
for i = 1:size(boundsBar, 1)
    for j = 1:size(boundsBar, 2)
        if (yBar(i, j) + boundsBar(i, j) > 1)
            Up(i, j) = 1 - yBar(i, j);
        else 
            Up(i, j) = boundsBar(i, j);
        end

        if (yBar(i, j) - boundsBar(i, j) < 0)
            Down(i, j) = yBar(i, j);
        else 
            Down(i, j) = boundsBar(i, j);
        end
    end
end

LEGEND = categorical(barLegend);
LEGEND = reordercats(LEGEND, barLegend);
X = categorical(xBar);
X = reordercats(X,xBar);

b = bar(X, yBar, 'grouped');
hold on
% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(yBar);
% Get the x coordinate of the bars
x = nan(k, ngroups);
for i = 1:k
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
errorbar(x', (yBar(:,1:k)), Down, Up, 'k','linestyle','none', 'Color', [1, 0.1, 0.1], 'LineWidth', 2);
legend(b, string(LEGEND));

%% show legend, grid etc
grid on

lgd = legend;
lgd.NumColumns = 1;
lgd.Location = "southeast";
lgd.LineWidth = 0.1;
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);


%saveas(gcf, strcat(destinationFolder, filesep, saveName, "_bar.png"));
set(gca,'Fontsize',28);
orient(gcf, 'landscape');
print(gcf, '-bestfit', 'rjp_all','-dpdf');

==> figs/sources/samples_both_savio.m <==
%% variables:
xVals = [1e4, 5e4, 1e5, 5e5, 1e6];
yVals_orig = [0.001, 1.000, 0.999, 1.000, 1.000;
    0.994, 0.990, 0.993, 0.993, 0.977];
yVals_P = [1395, 1395, 1395, 291, 143];
yVals_N = [1395, 1395, 1395, 290, 143];

% boundVals_orig = [0.002, 0, 0.002, 0, 0;
%     0.005, 0.006, 0.006, 0.016, 0.016];

yVals_autoenc = (yVals_orig(1,:).* yVals_P + yVals_orig(2,:).* yVals_N)./ (yVals_P + yVals_N);
%boundVals_autoenc = (boundVals_orig(1,:) + boundVals_orig(2,:))./2;
boundVals_autoenc = [0.003, 0.003, 0.003, 0.008, 0.008];

yVals_cnn = [1.00, 0.98, 1.00, 0.83, 0.86;
    0.95, 0.96, 0.96, 0.85, 0.95];
boundVals_cnn = [0.002, 0.032, 0, 0.123, 0.131;
    0.113, 0.082, 0.039, 0.124, 0.074];

yVals = [yVals_autoenc; yVals_cnn];
boundVals = [boundVals_autoenc; boundVals_cnn];

legendVals = ["Bloodhound+", "[17]", "[16]"];
boundsLegend = ["95%-CI TPR", "95%-CI TNR"];
labelX = "Number of samples per image";
labelY = "Accuracy";
C = ["red", "blue", "green"];
lineStyles = ["--", "-", ":"];
saveName = "samples";

destinationFolder = "images";

figure;

%% build bar chart:
yBar = transpose(yVals);
boundsBar = transpose(boundVals);
xBar = {};
for i = 1:numel(xVals)
    xBar{i} = num2str(xVals(i));
end
barLegend = {};
for i = 1:numel(legendVals)
    barLegend{i} = convertStringsToChars(legendVals(i));
end

k = size(boundsBar, 2);
Up = zeros(size(boundsBar));
Down = zeros(size(boundsBar));
for i = 1:size(boundsBar, 1)
    for j = 1:size(boundsBar, 2)
        if (yBar(i, j) + boundsBar(i, j) > 1)
            Up(i, j) = 1 - yBar(i, j);
        else 
            Up(i, j) = boundsBar(i, j);
        end

        if (yBar(i, j) - boundsBar(i, j) < 0)
            Down(i, j) = yBar(i, j);
        else 
            Down(i, j) = boundsBar(i, j);
        end
    end
end

LEGEND = categorical(barLegend);
LEGEND = reordercats(LEGEND, barLegend);
X = categorical(xBar);
X = reordercats(X,xBar);

b = bar(X, yBar, 'grouped');
hold on
% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(yBar);
% Get the x coordinate of the bars
x = nan(k, ngroups);
for i = 1:k
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
errorbar(x', (yBar(:,1:k)), Down, Up, 'k','linestyle','none', 'Color', [1, 0.1, 0.1], 'LineWidth', 2);
legend(b, string(LEGEND));

%% show legend, grid etc
grid on

lgd = legend;
lgd.NumColumns = 1;
lgd.Location = "southeast";
lgd.LineWidth = 0.1;
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);

%saveas(gcf, strcat(destinationFolder, filesep, saveName, "_bar.png"));
set(gca,'Fontsize',28);
orient(gcf, 'landscape');
print(gcf, '-bestfit', 'samplesImage_all','-dpdf');

==> figs/sources/size_script_savio.m <==
%% variables:
xVals = [2, 9, 18, 36, 54, 72];
yVals = [0.239, 0.962, 0.951, 0.983, 0.988, 0.991;
    1.000, 0.999, 1.000, 0.999, 0.999, 1.000];
boundVals = [0.14, 0.048, 0.034, 0.001, 0.001, 0.005;
    0, 0.003, 0, 0.008, 0.006, 0.000];

legendVals = ["TPR", "TNR"];
boundsLegend = ["95%-CI TPR", "95%-CI TNR"];
labelX = "Training set size";
labelY = "TPR / TNR ";
C = ["red", "blue", "green"];
lineStyles = ["--", "-", ":"];
saveName = "size";

destinationFolder = "images";

%% building line graph:
yLine = yVals;
boundsLine = boundVals;
xLine = [xVals;
        xVals;
        xVals];

for i = 1:size(yLine,1)
    %% compute arrays for current graph:
    x = xLine(i,:);
    y = yLine(i,:);
    c = C(i);

    %% display bounds (if necessary):
    if (i <= size(boundsLine, 1))
        bounds = boundsLine(i,:);
        xConf = [x x(end:-1:1)];
    
        yConf = [];
        for j = 1:numel(y)
            if (y(j) + bounds(j) > 1)
                yConf(end+1) = 1;
                continue;
            end
    
            yConf(end+1) = (y(j) + bounds(j));
        end
        for j = numel(y):-1:1
            if (y(j) - bounds(j) < 0)
                yConf(end+1) = 0;
                continue
            end
    
            yConf(end+1) = (y(j) - bounds(j));
        end
        
        %% graph creation:
        p = fill(xConf,yConf,c, "DisplayName", boundsLegend(i));
        p.FaceColor = c;
        p.FaceAlpha = 0.125;
        p.EdgeColor = 'none';     
        hold on
    end
    
    %% plot actual line:
    plot(x,y,c, "DisplayName", legendVals(i), 'LineWidth', 2, 'LineStyle', lineStyles(i));
end

%% set line graph legend etc:
grid on
lgd = legend;
lgd.NumColumns = 2;
lgd.Location = "southeast";
lgd.FontSize = 8;
lgd.Orientation = "horizontal";
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);

saveas(gcf, strcat(destinationFolder, filesep, saveName, "_line.png"));

figure;

%% build bar chart:
yBar = transpose(yVals);
boundsBar = transpose(boundVals);
xBar = {};
for i = 1:numel(xVals)
    xBar{i} = int2str(xVals(i));
end
barLegend = {};
for i = 1:numel(legendVals)
    barLegend{i} = convertStringsToChars(legendVals(i));
end

k = size(boundsBar, 2);
Up = zeros(size(boundsBar));
Down = zeros(size(boundsBar));
for i = 1:size(boundsBar, 1)
    for j = 1:size(boundsBar, 2)
        if (yBar(i, j) + boundsBar(i, j) > 1)
            Up(i, j) = 1 - yBar(i, j);
        else 
            Up(i, j) = boundsBar(i, j);
        end

        if (yBar(i, j) - boundsBar(i, j) < 0)
            Down(i, j) = yBar(i, j);
        else 
            Down(i, j) = boundsBar(i, j);
        end
    end
end

LEGEND = categorical(barLegend);
LEGEND = reordercats(LEGEND, barLegend);
X = categorical(xBar);
X = reordercats(X,xBar);

b = bar(X, yBar, 'grouped');
hold on
% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(yBar);
% Get the x coordinate of the bars
x = nan(k, ngroups);
for i = 1:k
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
errorbar(x', (yBar(:,1:k)), Down, Up, 'k','linestyle','none', 'Color', [1, 0.1, 0.1], 'LineWidth', 2);
grid on
legend(b, string(LEGEND));
lgd = legend;
lgd.NumColumns = 2;
lgd.Location = "southeast";
lgd.LineWidth = 0.1;
xlabel(labelX);
ylabel(labelY);
ylim([0 1.05]);

%saveas(gcf, strcat(destinationFolder, filesep, saveName, "_bar.png"));
set(gca,'Fontsize',28);
orient(gcf, 'landscape');
print(gcf, '-bestfit', 'trainingsetSize_autoenc','-dpdf');
